Transparent Checkpointing for OpenGL Applications on GPUs

This work presents transparent checkpointing of OpenGL applications, refining the split-process technique[1] for application in GPU-based 3D graphics. The split-process technique was earlier applied to checkpointing MPI and CUDA programs, enabling reinitialization of driver libraries. The presented design targets practical, checkpoint-package agnostic checkpointing of OpenGL applications. An early prototype is demonstrated on Autodesk Maya. Maya is a complex proprietary media-creation software suite used with large-scale rendering hardware for CGI (Computer-Generated Animation). Transparent checkpointing of Maya provides critically-needed fault tolerance, since Maya is prone to crash when artists use some of its bleeding-edge components. Artists then lose hours of work in re-creating their complex environment.

==> scripts-python/glxgearsExp.py <==
import os
import sys
import matplotlib
if os.getenv("DISPLAY") == None:
  print("************************************")
  print("* No DISPLAY.  Generating " + sys.argv[0].split(".py")[0] + ".pdf")
  print("************************************")
  matplotlib.use("Agg")
import matplotlib.pyplot as m
import numpy as n

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams.update({'font.size': 18})
i=0

sizez=['74.4','82.8','2.16']
def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    j=0
    for rect in rects:
        global i
        if(j%2==0):
            j=j+1
            height =sizez[i] 
            i=i+1
            ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, rect.get_height()),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    fontsize=9,
                    size='small',
                    ha='center', va='bottom')
        j=j+1
#Ckpt time
ylud = [74.4]
#restart time
ylue = [82.8]
ylux = [2.16] 
ax = m.subplot(111)
barwidth = 0.15
rects1 = ax.bar([x-barwidth for x in range(2, len(ylud) +2)], ylud, width=barwidth, align='center',color='b', hatch='/')
rects2 = ax.bar([x for x in range(2, len(ylud) +2)], ylue, width=barwidth,align='center', color='y', hatch='//')
rects3 = ax.bar([x+barwidth for x in range(2, len(ylue) +2)], ylux, width=barwidth,align='center', color='g', hatch='x')
ax.legend( (rects1[0], rects2[0], rects3[0]), ('w/o DMTCP', 'with DMTCP','Checkpoint '), loc='upper left',fontsize='small' )
ax.spines["top"].set_visible(False)
ax.set_aspect(1.0/ax.get_data_ratio()*1)
m.ylabel("Runtime (s)", size='large')
m.xlabel("", size='large')
#m.xscale('log', basex=2)

xticks=["", "glxgears"]
m.xticks(range(1, len(xticks) + 1), [str(x) for x in xticks] )
m.xticks(fontsize=20)
autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
m.savefig("glxgearsExperiment.eps", format='eps', bbox_inches='tight')
m.savefig("glxgearsExperiment.pdf", format='pdf', bbox_inches='tight')

#m.show()  # useful for interactive viewing


==> scripts-python/glxgearsExpReverse.py <==
import os
import sys
import matplotlib
if os.getenv("DISPLAY") == None:
  print("************************************")
  print("* No DISPLAY.  Generating " + sys.argv[0].split(".py")[0] + ".pdf")
  print("************************************")
  matplotlib.use("Agg")
import matplotlib.pyplot as m
import numpy as n

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rcParams.update({'font.size': 18})
i=0

sizez=['74.4','82.8','2.16']

#Ckpt time
ylud = [74.4]
#restart time
ylue = [82.8]
ylux = [2.16] 
ax = m.subplot()
barwidth = 0.15
rects1 = ax.bar([x-6*barwidth for x in range(2, len(ylud) +2)], ylud, width=barwidth, align='center',color='b')
rects2 = ax.bar([x-5*barwidth for x in range(2, len(ylud) +2)], ylue, width=barwidth,align='center', color='y' )
rects3 = ax.bar([x-4*barwidth for x in range(2, len(ylue) +2)], ylux, width=barwidth,align='center', color='g')
ax.legend( (rects1[0], rects2[0], rects3[0]), ('w/o DMTCP-OPENGL ', 'with DMTCP-OPENGL','Checkpoint '), fontsize='small' )
ax.spines["top"].set_visible(False)

m.ylabel("Overhead and checkpoint time (s)", size='medium')
m.xlabel("", size='large')
#m.xscale('log', basex=2)

xticks=[ "",""]
m.xticks(range(1, len(xticks) + 1), [str(x) for x in xticks] )
m.xticks(fontsize=20)
label = ["test"]
pp=n.arange(len(label))
ax.set_xticks(pp)
ax.set_xticklabels(label)
def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')




autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
m.savefig("overcommit.eps", format='eps', bbox_inches='tight')
m.savefig("overcommit.pdf", format='pdf', bbox_inches='tight')

#m.show()  # useful for interactive viewing

